Improving the Adaptive Moment Estimation (ADAM) stochastic optimizer through an Implicit-Explicit (IMEX) time-stepping approach

The Adam optimizer, often used in Machine Learning for neural network training, corresponds to an underlying ordinary differential equation (ODE) in the limit of very small learning rates. This work shows that the classical Adam algorithm is a first-order implicit-explicit (IMEX) Euler discretization of the underlying ODE. Employing the time discretization point of view, we propose new extensions of the Adam scheme obtained by using higher-order IMEX methods to solve the ODE. Based on this approach, we derive a new optimization algorithm for neural network training that performs better than classical Adam on several regression and classification problems.

==> JMLSubmission/Plots/Supplementary/savegcfpdf.m <==
%% function to save to pdf (doen't work on Mac)
% function savegcfpdf(fn)
% 
% h = gcf;
% 
% set(h,'Units','Inches');
% pos = get(h,'Position');
% set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
% print(h, [fn '.pdf'], '-dpdf', '-r0')
% %print(h, [fn '.eps'], '-depsc', '-r0')
% 
% savefig(h, [fn '.fig']);
% 
% system(['pdfcrop ' fn '.pdf ' fn '.pdf ']);
% %system(['"C:\\Program Files (x86)\\MiKTeX 2.9\\miktex\\bin\\pdfcrop.exe" ' fn '.pdf ' fn '.pdf ']);
% 
% end

%% Andrey

% function savegcfpdf(fn)
% 
% h = gcf;
% 
% set(h,'Units','Inches');
% pos = get(h,'Position');
% set(h,'PaperPositionMode','Auto','PaperUnits','Inches','PaperSize',[pos(3), pos(4)])
% 
% 
% exportgraphics(h, [fn '.pdf'], 'ContentType', 'vector');
% 
% end

%% from internet
function savegcfpdf(filename)

h = gcf;

set(h,'Units','inches');
screenposition = get(gcf,'Position');
set(gcf,...
    'PaperPosition',[0 0 screenposition(3:4)],...
    'PaperSize',[screenposition(3:4)]);

%print -dpdf -vector epsFig
print('-vector', '-dpdf', filename);
%The first two lines measure the size of your figure (in inches). 
% The next line configures the print paper size to fit the figure size.
% The last line uses the print command and exports a vector pdf document as the output.

end

==> JMLSubmission/Reviews_Responses/IMEX_Adams_Stability.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 14.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[      3998,        130]
NotebookOptionsPosition[      3394,        111]
NotebookOutlinePosition[      3822,        128]
CellTagsIndexPosition[      3779,        125]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"Stability", " ", "of", " ", "Forward", " ", "Euler"}], " ", 
   "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"A", " ", "=", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{
          RowBox[{"-", "h"}], "/", "e"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"h", " ", "d", " ", "L"}], ",", " ", 
         RowBox[{"1", "-", "  ", 
          RowBox[{"h", " ", "r"}]}]}], "}"}]}], "}"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"MatrixForm", "[", "A", "]"}], "\[IndentingNewLine]", 
   RowBox[{"Simplify", "[", 
    RowBox[{"Eigenvalues", "[", "A", "]"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.930912052058609*^9, 3.930912075262518*^9}, {
  3.9309121380716867`*^9, 3.930912169140407*^9}, {3.930912221107091*^9, 
  3.9309122345164948`*^9}},ExpressionUUID->"befd9c9e-bec7-4286-8f74-\
4807fba5bbb7"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", 
      RowBox[{"-", 
       FractionBox["h", "e"]}]},
     {
      RowBox[{"d", " ", "h", " ", "L"}], 
      RowBox[{"1", "-", 
       RowBox[{"h", " ", "r"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.930912141025618*^9, 3.930912169796608*^9}},
 CellLabel->
  "Out[8]//MatrixForm=",ExpressionUUID->"56466461-72e9-4047-9c56-\
dd0c24a9b93d"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "e"}], "-", 
     RowBox[{"e", " ", "h", " ", "r"}], "-", 
     SqrtBox[
      RowBox[{"e", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "d", " ", "L"}], "+", 
         RowBox[{"e", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}]]}], 
    RowBox[{"2", " ", "e"}]], ",", 
   FractionBox[
    RowBox[{
     RowBox[{"2", " ", "e"}], "-", 
     RowBox[{"e", " ", "h", " ", "r"}], "+", 
     SqrtBox[
      RowBox[{"e", " ", 
       SuperscriptBox["h", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "d", " ", "L"}], "+", 
         RowBox[{"e", " ", 
          SuperscriptBox["r", "2"]}]}], ")"}]}]]}], 
    RowBox[{"2", " ", "e"}]]}], "}"}]], "Output",
 CellChangeTimes->{{3.930912141025618*^9, 3.9309121698217697`*^9}},
 CellLabel->"Out[9]=",ExpressionUUID->"174f7065-7a85-47cd-a07c-23eb1c33016a"]
}, Open  ]]
},
WindowSize->{808, 911},
WindowMargins->{{Automatic, 451}, {132, Automatic}},
Magnification:>2. Inherited,
FrontEndVersion->"14.0 for Mac OS X ARM (64-bit) (December 12, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"aa63fed9-23d1-4b37-aae4-6301988dfdc5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 970, 26, 183, "Input",ExpressionUUID->"befd9c9e-bec7-4286-8f74-4807fba5bbb7"],
Cell[1553, 50, 783, 24, 136, "Output",ExpressionUUID->"56466461-72e9-4047-9c56-dd0c24a9b93d"],
Cell[2339, 76, 1039, 32, 189, "Output",ExpressionUUID->"174f7065-7a85-47cd-a07c-23eb1c33016a"]
}, Open  ]]
}
]
*)



==> JMLSubmission/Reviews_Responses/Imex-stability-adam.nb <==
Notebook[{Cell[
CellGroupData[{Cell[
BoxData[RowBox[{"\n",RowBox[{"m"," ","="," ",RowBox[
{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"1","-",RowBox[{"h","*",RowBox[{"h","/",RowBox[
{"Sqrt","[","\[Epsilon]","]"}]}]," ","d","*"," ","L"}]}]," ",",",RowBox[{RowBox[{RowBox[
{"-","h"}],"/",RowBox[{"Sqrt","[","\[Epsilon]","]"}]}]," ",RowBox[{"(",RowBox[{"1","-",RowBox[
{"h"," ","r"}]}],")"}]}],","," ","0"}]," ","}"}],","," ",RowBox[{"{",RowBox[{RowBox[
{"h"," ","d"," ","L"}],","," ",RowBox[{"1"," ","-"," ",RowBox[{"h"," ","r"}]}]," ",","," ","0"}],"}"}]," ",","," ",RowBox[
{"{",RowBox[{RowBox[{"h"," ","p"," ","L","*","L"}],","," ","0"," ",",",RowBox[{"1"," ","-"," ",RowBox[
{"h"," ","q"}]}]}],"}"}]}]," ","}"}]}]}]],"Input",CellLabel -> "In[52]:= ",ExpressionUUID -> "dff85a51-9f4c-444c-8a85-e8fbe57df00b"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{RowBox[{"1","-",FractionBox[RowBox[{"d"," ",SuperscriptBox[
"h","2"]," ","L"}],SqrtBox["\[Epsilon]"]]}],",",RowBox[{"-",FractionBox[RowBox[{"h"," ",RowBox[
{"(",RowBox[{"1","-",RowBox[{"h"," ","r"}]}],")"}]}],SqrtBox["\[Epsilon]"]]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{"d"," ","h"," ","L"}],",",RowBox[{"1","-",RowBox[{"h"," ","r"}]}],",","0"}],"}"}],",",RowBox[
{"{",RowBox[{RowBox[{"h"," ",SuperscriptBox["L","2"]," ","p"}],",","0",",",RowBox[
{"1","-",RowBox[{"h"," ","q"}]}]}],"}"}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[52]= ",
ExpressionUUID -> "a9005935-ab6f-4b4d-b65d-bda14d18e3c5"]},Open],ExpressionUUID -> "dcd800b2-9965-4557-b063-2ddeff13dffe"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"m2"," ","="," "," ",RowBox[{"{",RowBox[{RowBox[{"{",RowBox[
{"1"," ",",","0",","," ","0"}]," ","}"}],","," ",RowBox[{"{",RowBox[{"0",","," ",RowBox[
{"1"," ","-"," ",RowBox[{"h"," ","r"}]}]," ",","," ","0"}],"}"}]," ",","," ",RowBox[
{"{",RowBox[{"0",","," ","0"," ",",",RowBox[{"1"," ","-"," ",RowBox[{"h"," ","q"}]}]}],"}"}]}]," ","}"}]}]],
"Input",CellLabel -> "In[122]:= ",ExpressionUUID -> "1ee60e94-468e-410a-9d77-72b8eadd26bb"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"{",RowBox[{"1",",","0",",","0"}],"}"}],",",RowBox[{"{",RowBox[
{"0",",",RowBox[{"1","-",RowBox[{"h"," ","r"}]}],",","0"}],"}"}],",",RowBox[{"{",RowBox[
{"0",",","0",",",RowBox[{"1","-",RowBox[{"h"," ","q"}]}]}],"}"}]}],"}"}],StandardForm],
"Output",CellLabel -> "Out[122]= ",ExpressionUUID -> "040c837a-d2de-42c0-af35-86610920297d"]},
Open],ExpressionUUID -> "d67a0c83-582f-46d2-b7c4-eb1572e1a59f"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{RowBox[{"m","//","MatrixForm"}],"//","TeXForm"}]],"Input",
CellLabel -> "In[51]:= ",ExpressionUUID -> "872a20c8-428a-46b5-8ff6-652eb708e043"],Cell[

"\<\"\\\\left(\\n\\\\begin{array}{ccc}\\n 1-\\\\frac{d h^2 L}{\\\\sqrt{\\\\epsilon }} & -\\\\frac{h (1-h r)}{\\\\sqrt{\\\\epsilon }} & 0 \\\\\\\\\\n d h L & 1-h r & 0 \\\\\\\\\\n h L^2 p & 0 & 1-h q \\\\\\\\\\n\\\\end{array}\\n\\\\right)\"\>",
"Output",CellLabel -> "Out[51]//TeXForm= ",ExpressionUUID -> "af109313-113c-48f1-8e7c-97e442bc549f"]},
Open],ExpressionUUID -> "c9d01cb1-59f2-4c8d-b1b6-f858f6d71ddf"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{RowBox[{"Eigenvalues","[","m","]"}],"//","Simplify"}]],"Input",
CellLabel -> "In[50]:= ",ExpressionUUID -> "44d23bdb-8af0-413f-b843-eb1a911a5b94"],Cell[
BoxData[
RowBox[{"{",RowBox[{RowBox[{"1","-",RowBox[{"h"," ","q"}]}],",",RowBox[{"-",FractionBox[
RowBox[{RowBox[{"d"," ",SuperscriptBox["h","2"]," ","L"," ",SqrtBox["\[Epsilon]"]}],"-",RowBox[
{"2"," ","\[Epsilon]"}],"+",RowBox[{"h"," ","r"," ","\[Epsilon]"}],"+",SqrtBox[RowBox[
{SuperscriptBox["h","2"]," ","\[Epsilon]"," ",RowBox[{"(",RowBox[{RowBox[{SuperscriptBox[
"d","2"]," ",SuperscriptBox["h","2"]," ",SuperscriptBox["L","2"]}],"+",RowBox[{"2"," ","d"," ","L"," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"h"," ","r"}]}],")"}]," ",SqrtBox["\[Epsilon]"]}],"+",RowBox[
{SuperscriptBox["r","2"]," ","\[Epsilon]"}]}],")"}]}]]}],RowBox[{"2"," ","\[Epsilon]"}]]}],",",FractionBox[
RowBox[{RowBox[{RowBox[{"-","d"}]," ",SuperscriptBox["h","2"]," ","L"," ",SqrtBox[
"\[Epsilon]"]}],"+",RowBox[{"2"," ","\[Epsilon]"}],"-",RowBox[{"h"," ","r"," ","\[Epsilon]"}],"+",SqrtBox[
RowBox[{SuperscriptBox["h","2"]," ","\[Epsilon]"," ",RowBox[{"(",RowBox[{RowBox[{SuperscriptBox[
"d","2"]," ",SuperscriptBox["h","2"]," ",SuperscriptBox["L","2"]}],"+",RowBox[{"2"," ","d"," ","L"," ",RowBox[
{"(",RowBox[{RowBox[{"-","2"}],"+",RowBox[{"h"," ","r"}]}],")"}]," ",SqrtBox["\[Epsilon]"]}],"+",RowBox[
{SuperscriptBox["r","2"]," ","\[Epsilon]"}]}],")"}]}]]}],RowBox[{"2"," ","\[Epsilon]"}]]}],"}"}],
StandardForm],"Output",CellLabel -> "Out[50]= ",ExpressionUUID -> "bc3472f2-4bb8-4a3a-9236-c3e8c3851e35"]},
Open],ExpressionUUID -> "dcec77a5-669d-44a7-bca7-c7969315e3f6"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Eigenvalues","[",RowBox[{"m","//.",RowBox[{"{",RowBox[{RowBox[
{"d","\[Rule]"," ","10.53"}],","," ",RowBox[{"r","\[Rule]"," ","10.53"}],","," ",RowBox[
{"p","\[Rule]"," ",RowBox[{RowBox[{"0.1001"," ","q"}],"\[Rule]"," ","0.1001"}]}],","," ",RowBox[
{"\[Epsilon]","\[Rule]"," ","0.001"}]}],"}"}]}],"]"}]],"Input",CellLabel -> "In[55]:= ",
ExpressionUUID -> "22e7e38b-3d09-4c0f-ad57-71d6c173a091"],Cell[
BoxData[RowBox[{"{",RowBox[
{RowBox[{FractionBox["1","2"]," ",RowBox[{"(",RowBox[{"2","-",RowBox[{"10.53`"," ","h"}],"-",RowBox[
{"332.98783761573037`"," ",SuperscriptBox["h","2"]," ","L"}],"-",RowBox[{"332.98783761573037`"," ","h"," ",SqrtBox[
RowBox[{RowBox[{"0.0009999999999999996`","\[VeryThinSpace]"}],"-",RowBox[{"0.012012450750877033`"," ","L"}],"+",RowBox[
{"0.06324555320336758`"," ","h"," ","L"}],"+",RowBox[{"1.`"," ",SuperscriptBox["h",
"2"]," ",SuperscriptBox["L","2"]}]}]]}]}],")"}]}],",",RowBox[{FractionBox["1","2"]," ",RowBox[
{"(",RowBox[{"2","-",RowBox[{"10.53`"," ","h"}],"-",RowBox[{"332.98783761573037`"," ",SuperscriptBox[
"h","2"]," ","L"}],"+",RowBox[{"332.98783761573037`"," ","h"," ",SqrtBox[RowBox[{RowBox[
{"0.0009999999999999996`","\[VeryThinSpace]"}],"-",RowBox[{"0.012012450750877033`"," ","L"}],"+",RowBox[
{"0.06324555320336758`"," ","h"," ","L"}],"+",RowBox[{"1.`"," ",SuperscriptBox["h",
"2"]," ",SuperscriptBox["L","2"]}]}]]}]}],")"}]}],",",RowBox[{"1","-",RowBox[{"h"," ","q"}]}]}],"}"}],
StandardForm],"Output",CellLabel -> "Out[55]= ",ExpressionUUID -> "e6e2fab5-9c2a-4e7c-8e28-38fd319996d3"]},
Open],ExpressionUUID -> "27845d98-eaed-4da9-b8d6-9e4f36997290"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"RegionPlot","[",RowBox[{RowBox[{"{",RowBox[{RowBox[{RowBox[
{"Max","[",RowBox[{"Abs","[",RowBox[{"Eigenvalues","[",RowBox[{"m","//.",RowBox[{"{",RowBox[
{RowBox[{"d","\[Rule]"," ","10.53"}],","," ",RowBox[{"r","\[Rule]"," ","10.53"}],","," ",RowBox[
{"p","\[Rule]"," ","0.1001"}],","," ",RowBox[{"q","\[Rule]"," ","0.1001"}],","," ",RowBox[
{"\[Epsilon]","\[Rule]"," ","0.01"}],","," ",RowBox[{"h","\[Rule]"," ","0.0001"}],","," ",RowBox[
{"L","\[Rule]"," ",RowBox[{"a","+"," ",RowBox[{"b","*","\[ImaginaryI]"}]}]}]}],"}"}]}],"]"}],"]"}],"]"}],"\[LessEqual]","1.001"}]," ",",","\n",RowBox[
{RowBox[{"Max","[",RowBox[{"Abs","[",RowBox[{"Eigenvalues","[",RowBox[{"m","//.",RowBox[
{"{",RowBox[{RowBox[{"d","\[Rule]"," ","10.53"}],","," ",RowBox[{"r","\[Rule]"," ","10.53"}],","," ",RowBox[
{"p","\[Rule]"," ","0.1001"}],","," ",RowBox[{"q","\[Rule]"," ","0.1001"}],","," ",RowBox[
{"\[Epsilon]","\[Rule]"," ","0.01"}],","," ",RowBox[{"h","\[Rule]"," ","0.0002"}],","," ",RowBox[
{"L","\[Rule]"," ",RowBox[{"a","+"," ",RowBox[{"b","*","\[ImaginaryI]"}]}]}]}],"}"}]}],"]"}],"]"}],"]"}],"\[LessEqual]","1.001"}]," ",",","\n",RowBox[
{RowBox[{"Max","[",RowBox[{"Abs","[",RowBox[{"Eigenvalues","[",RowBox[{"m","//.",RowBox[
{"{",RowBox[{RowBox[{"d","\[Rule]"," ","10.53"}],","," ",RowBox[{"r","\[Rule]"," ","10.53"}],","," ",RowBox[
{"p","\[Rule]"," ","0.1001"}],","," ",RowBox[{"q","\[Rule]"," ","0.1001"}],","," ",RowBox[
{"\[Epsilon]","\[Rule]"," ","0.01"}],","," ",RowBox[{"h","\[Rule]"," ","0.0003"}],","," ",RowBox[
{"L","\[Rule]"," ",RowBox[{"a","+"," ",RowBox[{"b","*","\[ImaginaryI]"}]}]}]}],"}"}]}],"]"}],"]"}],"]"}],"\[LessEqual]","1.001"}]}]," ","}"}],",","\n",RowBox[
{"{",RowBox[{"a",",",RowBox[{"-","2"}],",","0"}],"}"}],","," ",RowBox[{"{",RowBox[
{"b",",",RowBox[{"-","5"}],",","5"}],"}"}],",","\n",RowBox[{"PlotPoints","\[Rule]","100"}],","," ","\n",RowBox[
{"Frame"," ","\[Rule]"," ","False"}],","," ",RowBox[{"AxesOrigin"," ","\[Rule]"," ",RowBox[
{"{",RowBox[{"0",","," ","0"}],"}"}]}],","," ",RowBox[{"Axes"," ","\[Rule]"," ","True"}],",","  ",RowBox[
{"PlotStyle","\[Rule]","None"}],","," ",RowBox[{"PlotLegends","\[Rule]",RowBox[{"{",RowBox[
{"\"h=1e-4\"",","," ","\"h=2e-4\"",","," ","\"h=3e-4\""}],"}"}]}]}],"]"}]],"Input",
CellLabel -> "In[121]:= ",ExpressionUUID -> "3f230d5a-0752-4546-adaf-358c805e29ce"],Cell[
BoxData[
TemplateBox[{GraphicsBox[{GraphicsComplexBox[CompressedData["1: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"],
{{{},{},{},{},{},{},{},{},{}},{{Directive[RGBColor[0.368417`,0.506779`,0.709798`],
AbsoluteThickness[2.`]],LineBox[CompressedData["1:eJxFm8nRXbkNRmXJDsQZcAAIMoSu6lWH0AtXeeVFO0CH5vuGc7h6V/w5YPgwEKD++ed//vjX//7x48dff//x48fv//7rv7+9Plav+u1vz8d8/zPnbJ/xaPn+qLXrM7La56NG25+PPjZ/WvzpO7nqs2FFbT6KVe7jqmROfJZnfj/O2mw4mJOMdEbWd/IOiD/fnfvmw5HkAzL6YpWTv/us3hgZcOo+k1WFoA6EffmK/aW5I9V1j+hMhvfd4d3lDYl5KPRARtRhVULPgh5FhzC3gmLyl4waA12onaEQJiOugowxmTMYQVCXQcUCErYfQGJKhh+NORMGC0i4YTEn+FB0CacFzd85Y8LphNMJgxNsTIAk71O+XN4ZAZCQWug9DlZwRIISk57GKvB8RAJaPiBhKmcgMRSmSNgQ/528jkc0xHL4cDLSCCnkiJBT0BuDVYDty+BzBCo4KjdZ7hHSA/iPq5JVygcyJpwevMTCWWHUC9EVruAwchBCAK0R7JyO4OvEYSifwxHBEd+RbB2aXe6Gi8mbyQD7HFaBqAB+AZ7PhtMOGRsyBBt2wchBFzFALy5lJCrAwa47B+sewgbiQW82tXNYDiATer4CfyYHH5NV4Cdd5eQBpxLfIQP7QoOHkYMuQve1YGeBH0S3BuK9RwgbXCXwSxxsF/zDDUHvkUGVC+YDAKQYc86CUyIIO69D9LyqVLkEKQ2/OII4OIiVSx+Oqwy8RDWJhx5cXNfwrzClp5ismhAUEaQHOl0ud05jlfoiaB6cOQweRg5KiSmngPaOSPN31f4a4/PxnZMYY3Z1KvgBJNlFdmnWyUBYKToMH++XXWF++WrIOQwuuPdBdBhExnXnuMo56PSO4GSmnAYfE5b9IO7oW0hOBolHDsIN6g7CcV1hDvjyA49k0CS7WDq0rb6cg5PBvReGv7GdRCk93BDT2/Il8appoyZpRjtfPD8jrlJN2KCuCV83iN0Dt7PuHHkvuEAFpEY5lbwaxCq3WAVIqDLL5UT8cBWnbwVFxNfMkXzB18Y1NXhvkBr6KJzMuiNKHlJJdzdJRaLTRDvdeIoXHXpI0p4sRXcgNdm5Q6HawenhWyaoW3cE7eCoN/n81pZRXKKCbsQ/0uwc/HMRJkJzcOeAwsMHzorYPeFr3RHMIRSm4uV0zkp00QmRE+ueTRUAANxgfHd+SC12RpiKF28cX/t6NsQR3RFAG2iHxH4PKUS5HNpTpRQf2CAZY5bwS0jd7NygcPKhCtiwC4DNiACAZXzCHqKOhKHkAmyEH5gVQmhdUg9nJR8ICrtYIGreVcZctIxnSwTVyZrWPQLlMpI4kPSei7o3fiy/pz8jCDxVNy5XIA0kliAKHK5EPgYXHBEXzOJu/hAPsLu6kB4lT0xBPtUl1UMlFXuHsPLezenTiEa+uiRDZKZkaMuYJ5KvLoNENLhoXZrdGctl5+nNlyM2d8Z9fR2ZTPkntQPm9aIkig1dxGUZsA1Pl3f38YOM8aKFI0g4N76XC1SRdRcXjScs4yXS04EokJjWfxKE64S54p0yLqMU0owdHoonIXU0vWwkJ6Hk0dcka5rexMnMNwnextMeb74F7+YJeoCFeRqFF0rB+wVp/ERxE51OALCWO8spOLwXcOdID6YXkoEbBGyBvibqXkshEMS53WzMqtwZL5FbqRKFje8YSBuqAIe2tB3gh5omYauLlpBUGSRV2wgTsBU+c+sPl8IkxfJ2sxSmYtFdYIxYbjPTIwkMwFZdiQFRMnPcReVFCyARxiTSDSuIJe9wAZAm4W+Rqm0EVTpzHFpaxkS81bFuimAL9C5AUuy8UHeabCtD8w38xvJKVdJDdCjpUXRENJzDTg+VMBB1KSR+WYvDrArr3lju2koM32tOop0ypxFBAjmX5UcQfgDJFr16Y30dDq3pSbhoTCtCW6mibu7d0wx/GxnNM1GcqEOqG9A2A5C1wS3LiHerC1nGDZp4pDbIPRepprUv0DJTQUEq0ugIqlugKHSheXIZ6fDVwWrHPCnUP6vA2JYwD3Uf+YJ3wx+W0tFyB1rpRQyrbFZuS6wKABwaHrtNdSH4cSAEqWXpFYF3ZNhNZcF8wwlbui9zUTht08liQ5MhXmiDFtOAFkZd+PBKL8W4r4bvTYFk2AIbU09CtXCD57LOzxGNsG5Ho7xT420sSG490lAaQN26MewUznPriKjpbfBTmjm8NxysBf+iir7RoGXDDTZqygVoIU+wJVFTaWDUR/gpeUKARd2jwFGu9yYjiKqksJBH0aH3bcjGUevrvJWYVKiLqTQ8HR8FYWV2ij+05rnVBeZAA+LZB8lTFZl4ibkcEavSjFLIdraKw1m1xPNvtYPfQD4NH0XB/5kj7xRsm+ZJ6mjNwVqu1UtU2fBj2xq+0jhSKM2AhA1Ly7XdYAvA9ABpoOVazZ2xnfsnpAHvi7JYWXDDYO2VlMUZWxJW2vF+i0JQ3p1JjYxN8LUsxXAEjd1Vd5WQQHGk+tvytW0CwE/veKkdO6HNpP1Is3yxnDsjFZjnF1tmVeGjjiVuq/EYkU1JsWHjspE2H1RJ3/MZcQ5CMDJCYYXL6YPYJd9uCO/kz6c5Il+gzrIzwiycni2kRpCyAzWXSMDPQ6r37oNYyhzpShWz6v5J8ZK9X2mAcAtTJsDE97no3XTdBdkgvFcoDXoBtiRwcbYObUHaYrNN2QiahxosXbxnBIdGEG+mEIh3Wt5HTdNGs/qCMDq8zwh8sSF3kId4LI6kVP9j062R/B+xQcJwqDW18kMV4AG4Vx4uPlxqntPdEKgPJyNML0feZchATlfvYszJapCkwqzSRJGsoCwNeZtomgzXrq6cyQ+3NKtuXAG9CXtAzezLyzXYKOIXHahnDnoHEhOPPUtSESb7TF9ZoO5Kz0LvVJ864c+Wjf0d+yB2NJo5G3H5DI+QVNDCxTCFKL5lss9ECFyFnhH8BogqAushNyZJfogHG1MuHFEFuG7Dug9LaGWWBUA9G7c/e2ST5dM0FQZJm58RVwFInwaRppKvPsSDFhJgmwKHGpqNg7blgjId5lDexPUtXKBsJk4yh3kcAT8mSz7kABvTSG1Nzz4+2fIB6nUh4c6ybHBBKUYH4rJ9h+YTiKlYcGhYUzPpIim1dTgN6xYAfRhA1n2mjhHtWKazt85Z/UiGSpFm2UE7Ry6kWYxRCNKdHkd4QeFzC0OkHWcoDN8eDA0EXZASk2M/xON/SGUpXz+TecRiDmBrzEwvjQVgNSXeQ5GGUNfijoDECQ8PlVQe1dBvqkuY8hHqOOGpWIggZoxkwtS6i7JzWQ/v5uGksgcbLDLG29i9AueBE6HEl3s+q/OJWviKABjzOmuVT4PoF5gbH+y9fBIWboh87LWZnUqzKeiSQZCAeI9NN+stQh2l2A72xZQPrsL3Y5cwlAvqeLO0yDMrDJqWuG2o6Y19R2SQCgGJTn0egwaX9R/SjE72fjDYYtVt/jZpBn5D4iUD7YRzlA9iwQ2S2xRve5apyLGz5tsnHAgPXRbZxcMpoCUTXmb4Fq987WOSjCMq7gW3d+wlQtQJSPTOK51FBlK86Fg0bYsnEItcongrsgz9xxo+F95zJwMbm4l6frJubpFFzfwhnsnebuyIIZ/bevYNjMhECHF5Rzv4sbArLVaJwsTuCl8AEmoPfyrDsRtytyorgTrPJcuMlDBWp6QHJMkHh1ZLBjFqmgJ2t+N+ANqQMKRhf+fOAQDpHJCJ8wzbMdeslIZShQsdEWU66/yHI+wF2Oq13Tm0buts+DHq/A/vYkxhKjHIGGJDLcOgykW84ZtAnGcYsjVh77k+q6PENLTTkkEoXDKIu1hyCuZ9XuUt+z6oxj/jkY7dAe/UIcu+QJYLTPjyhU7ZJ/SQ6sK7OZX/8G7On45tAt863snYOyWCoQatMHgtZY6NDJtTNoPGFYuQcBWQ8DbK8mVwsYZPBtJ15qkQEBRWGVYYpMebuPZeigVoeZ28/x2A7KLc8HNWUi1M2tNJuzx5n5A8zkleVSVvHZO3zckL/6R8lLyQTHKApBqWvFQJkBmUWYKua6DTINUPQm1QFgtS2cA5BBfn4IVS8H8Zgve0Qa1y8kZxUuadvGidlM4m1afJWZP4NellT4QweX42KdgOnOeghzgw2EE8HbT4B3oflAgGzxcHZbHB5bHzbrlTCew82OtUhDq1lE5q1HHLnR5H51Fo56LRie/91en79Xy8Ysvr91Xlf/8+B71+Xwn7r7cprM/v44J+vQHzmRff+a+E6tdbmPX57Z/5rwe379/x2e9VyHj/xmfdKxb9fJ233j+P4H6+9ff+edTx8z3nA+he9X/BpX0t"]]},{Directive[
RGBColor[0.880722`,0.611041`,0.142051`],AbsoluteThickness[2.`]],LineBox[CompressedData[
"1:eJxFmEuuJDUQRUuIjbCDcHzS9hKQGLEEBkiMGDT7F02T57yZ5XI6Iu698XH98sffv/95fvp8vv38+Xx+++vbP7/+tzi358di71s/Fjfu/zu32kW/i5WcYaffr9bz/tTNmb3ZWXzOgjPFT93BV8+7yPenicHEu5MzLJrD+DMLDw8mLjubM9jKwsTGxODPg8+YuOz04XBzeHD+siNixVdY5+YGutgHfxJ/HkwUkW4W4oM/oLECeAdSItgRqMGEUbyLHmkinHv5PDms868/cV4T2dIk794c7FyiMGRMEGmBaj04j7QKAURC7lwi5XNuXoHPe7HADdBogKolmIqESIk9jtY3GGL9IS58ThyLAlVwrseQYRmFF9BFvffMCpzXZz5fiDZEDPV+OQ+VJ6EJo7s4wz2bFAbDFPACqO0Co8JLEhX3RKHnJQVoQ5aXfEHBNmTCAdU4pEPrM5HiaiOkRjb56A84k3FFwtaWC3fkookCRaH5lsqlDr1Z5/VQLpooiN268RgXufPIBeWiwBk0Fo4VLC8B9ww/tSxDXCWJhsLLALfI43w9oOHN2EKrCblRl8MUB8ppcWGlnyMt8Gk1j+riUP3qcHPjBqgCeAo4XWZMGfP9AGYKHY5hq9XYlkG00eYp+iGu/CLOw7Qb1YL460JBCgLSOihBQbITbX4hJHxeRgq5a1l7rdi4wYVTgkm7QeFBRxsvTNsxDBLFkGiLKFIh0SZG3kE+7TKXuBDbuthCtEEdG4lLeyXKZEoZUmYx5CRZkEhr0Rnr6hgyPoKAWq5GEZITiPfwU7Qsa0vVueBMagsBEMXyDN2hbC5U2pBccidgZ1JYkCjCToS9GHKG/FpXIaEWpoJp+ULqSDRDJSAAhpOF80nLHvIiQ1K4kNY27Ve4SuxJ3xkkmmFcWkfh7VeEA3RJ0Qt0OHCadmH6YC5RpSagunROYMwoR0dH0GsUmhAN2Fk65kLrJiMacyQ+8q5RI1XhkEt+JeVr2h0vdOFPAI56w+nUwsgI0V+80/pDMGF5qSjuoaDl0VWopP4M6RBMRGmeMjA0GmuE1I6F7RkYfORUWzjvEwYBtA3a3g3v7UhMPUxqVEulxYpKkpSd8CXlq6TdoR6aMs7zFJlMIwU6HyOIrRFS4GHbPa2QSKsVAHSnBYTSFA5dZgoybhNNaaV0izNgOrdYaRFt2/qvOOsPN5fhgIZVwhpFDobPNycZHyxOenoI72OBpW60E8hYloXOtyeHlYRvq/BCuxWFiAGmQm1w83JBWjliUfCbJAomkBENGzS1rkxP4VWZhnNlGc07OpLLrSQ87P8JlvcvWxJHa/MtQ+aG71MbPZW2Tc9xoqY4jJHqKixTKsufrv7QJiClv2gyCnx2qrT5+hwgc8MnJ3nappV5qvgtpww5jRKWDzq7sCXXqRIq03JR4uOfIeCDogZSxlbrU9q3DCmcDoGkQzBHFYkfvistlZYdU0ZFocNw1HfwoKq3w5tVHeLinVvO85r4vljvItlZLF5Oz7zV78zDovmJw1Sbw1P6wNdhPjz8V3B4Oxxa5GG0PjTxw2P20PUOf1Ac0vPwyj7xurrvK/59i8WL8z5vxd7nbVv7NIvkJw8T+/e3/b8jZIXv"]]},{Directive[
RGBColor[0.560181`,0.691569`,0.194885`],AbsoluteThickness[2.`]],LineBox[CompressedData[
"1:eJxNlzuu1jAQRn8kWAg7sMfj1xKudCtqKgokKorL/kUgyTnpRo49nvketvP1x+9vP79/er0+Pr9er/dfH3/evhxBLWWWt39Du/e8huq4o1YrUbmi2JN57f5a9h3NILrX1n5H0e958VhBltmJ7gqCPWplhVEUxgbRIqLSx1inelfY+f01ahCBwSTLnKBhZvqoYjDAIKjlXptkDtG1AlioQQUBMwFWQeZBLQFqIJSPjli7Gn1sskyysO8C58m8ztpB9SDZlr2By6ICsK9U2gJWG7sFDE7HFmuD3qhFphdRKfSmcmB/iQaId/VnH+CyBmNmQRHgV+WokVm1NzjCMwHiobI3LGzGCmMNrTXZkiPUjnISjgIfVbwaQ3TVKWyh59aICvrDta3R+abfzbwu+4M90L16nnqBSlFJwnTVlw1+izj7FQa3TMvWIjNc6iMcX/FCNisVcapqOo9TDxZCxFF2hcGE/aqPhioBNXQVaC1UE1qr+DxV3ZIPqqejfCjRzuE3rQ+m0xUgnu6GXpJ98UxL+4DBRCU6OdEzGg9xVjl0GWiyglXCajRZwNOqTjSaY3SEG4OviStCZrwr0GkwL8P6ZFA+nGcF8MHJEGg80UZlXiwVJpJGIm5mNJSqnXy4LFBnxeeRqph8jxVwRObWzYLCOjVvOk9VDJKoKZbMwELKOb5Up573ZGncaq1bCzXz9mmerFaFdkOd+j4o5NuejrjCeVve7Nx57uE8I9hPq5dVmOYEDu7GQAcpW6qEcy28ewq6f9yw6KWIM2u7X+HN16GO8gYDyeYro8iW70n0B4OJwgIGm/e5fBRcRpbKvGRe6Df9gUqSc6jCVuCKClvNV7PvbM/2Yr8qDHd7XqG/KN7E3NgPZqil26W1sNZXX2E3okp9ybs98Gp0XwoiDue6cdsRShwyaFVqzRc36Pbrh2UdR8kV3CPHYX8GB3ZncIjhDI4T4wyOi+0MyrV83nnmuD7NwwBncLwE/gdjXwnHvBKOfq0a7Q7q9akfHZ/BuhL2se/gbuP47/oLZKbBzg=="]]}}}],{}},
{DisplayFunction -> Identity,Ticks -> {Automatic,Automatic},AxesOrigin -> {0.`,0.`},FrameTicks -> {{Automatic,Automatic},{Automatic,Automatic}},GridLines -> {None,None},DisplayFunction -> Identity,PlotRangePadding -> {{Scaled[
0.02`],Scaled[0.02`]},{Scaled[0.02`],Scaled[0.02`]}},PlotRangeClipping -> True,ImagePadding -> All,DisplayFunction -> Identity,AspectRatio -> 1,Axes -> {True,True},AxesLabel -> {None,None},AxesOrigin -> {0.`,0.`},RuleDelayed[
DisplayFunction,Identity],Frame -> {{False,False},{False,False}},FrameLabel -> {{None,None},{None,None}},FrameTicks -> {{Automatic,Automatic},{Automatic,Automatic}},GridLinesStyle -> Directive[
GrayLevel[0.5`,0.4`]],Method -> CompressedData["1:eJylUsFOwzAMLQOEJiSEOHDgxjfwAQgxCkgUVevEPWROG5HFlZ1I23fzAzhFwFZ1vRAp0XPsPD87vn7HuTnKsozT8WI5mMmPNY8OqisBMzAquvBIqm2s5mcfgJQOFr05HHl6IuANiCWObrr1edsLuRCwEK6PAiNDiWw71sk2awcWFIGPBeTKMQwkejAGdOBRQVMBT7ZunOxgDkYiUyZSosWm+57zbJumROv/wZUkzQhbZz3wbt0DrTIEYJBW95EYqcAl/DZngLd1SsMKfBjlTdLXVWrbnXMDvk2VzFf0/RTnAiqtRHmdR9+NA/Oe2Mvvf/bcKhJBJbpNjb4AbvYVcJoErUGGLSf0f0PwBZtOnqU="],PlotRange -> {{-2,0},{-5,5}},PlotRangeClipping -> True,PlotRangePadding -> {Scaled[
0.02`],Scaled[0.02`]},Ticks -> {Automatic,Automatic}}],FormBox[FormBox[TemplateBox[
{"\"h=1e-4\"","\"h=2e-4\"","\"h=3e-4\""},"SwatchLegend",DisplayFunction -> Function[
FormBox[StyleBox[StyleBox[PaneBox[TagBox[GridBox[{{TagBox[GridBox[{{GraphicsBox[{Directive[
EdgeForm[Directive[Opacity[1],RGBColor[0.368417`,0.506779`,0.709798`],AbsoluteThickness[
1.1`]]],Opacity[0]],RectangleBox[{0,0},{10,10},"RoundingRadius" -> 0]},AspectRatio -> Full,
ImageSize -> {10,10},PlotRangePadding -> None,ImagePadding -> Automatic,BaselinePosition -> (Scaled[
0.1`] -> Baseline)],Slot[1]},{GraphicsBox[{Directive[EdgeForm[Directive[Opacity[1],
RGBColor[0.880722`,0.611041`,0.142051`],AbsoluteThickness[1.1`]]],Opacity[0]],RectangleBox[
{0,0},{10,10},"RoundingRadius" -> 0]},AspectRatio -> Full,ImageSize -> {10,10},PlotRangePadding -> None,
ImagePadding -> Automatic,BaselinePosition -> (Scaled[0.1`] -> Baseline)],Slot[2]},{GraphicsBox[
{Directive[EdgeForm[Directive[Opacity[1],RGBColor[0.560181`,0.691569`,0.194885`],
AbsoluteThickness[1.1`]]],Opacity[0]],RectangleBox[{0,0},{10,10},"RoundingRadius" -> 0]},
AspectRatio -> Full,ImageSize -> {10,10},PlotRangePadding -> None,ImagePadding -> Automatic,
BaselinePosition -> (Scaled[0.1`] -> Baseline)],Slot[3]}},GridBoxAlignment -> {"Columns" -> {Center,Left},"Rows" -> {{Baseline}}},
AutoDelete -> False,GridBoxDividers -> {"Columns" -> {{False}},"Rows" -> {{False}}},
GridBoxItemSize -> {"Columns" -> {{All}},"Rows" -> {{All}}},GridBoxSpacings -> {"Columns" -> {{0.3`}},"Rows" -> {{0.5`}}}],
"Grid"]}},GridBoxAlignment -> {"Columns" -> {{Left}},"Rows" -> {{Top}}},AutoDelete -> False,
GridBoxItemSize -> {"Columns" -> {{Automatic}},"Rows" -> {{Automatic}}},GridBoxSpacings -> {"Columns" -> {{1}},"Rows" -> {{0}}}],
"Grid"],Alignment -> Left,AppearanceElements -> None,ImageMargins -> {{5,5},{5,5}},
ImageSizeAction -> "ResizeToFit"],LineIndent -> 0,StripOnInput -> False],{FontFamily -> "Arial"},
Background -> Automatic,StripOnInput -> False],TraditionalForm]],RuleDelayed[InterpretationFunction,
Function[RowBox[{"SwatchLegend","[",RowBox[{RowBox[{"{",RowBox[{RowBox[{"Directive","[",RowBox[
{RowBox[{"EdgeForm","[",RowBox[{"Directive","[",RowBox[{RowBox[{"Opacity","[","1","]"}],",",TemplateBox[
Association["color" -> RGBColor[0.368417`,0.506779`,0.709798`]],"RGBColorSwatchTemplate"],",",RowBox[
{"AbsoluteThickness","[","2.`","]"}]}],"]"}],"]"}],",",RowBox[{"Opacity","[","0","]"}]}],"]"}],",",RowBox[
{"Directive","[",RowBox[{RowBox[{"EdgeForm","[",RowBox[{"Directive","[",RowBox[{RowBox[
{"Opacity","[","1","]"}],",",TemplateBox[Association["color" -> RGBColor[0.880722`,
0.611041`,0.142051`]],"RGBColorSwatchTemplate"],",",RowBox[{"AbsoluteThickness","[","2.`","]"}]}],"]"}],"]"}],",",RowBox[
{"Opacity","[","0","]"}]}],"]"}],",",RowBox[{"Directive","[",RowBox[{RowBox[{"EdgeForm","[",RowBox[
{"Directive","[",RowBox[{RowBox[{"Opacity","[","1","]"}],",",TemplateBox[Association[
"color" -> RGBColor[0.560181`,0.691569`,0.194885`]],"RGBColorSwatchTemplate"],",",RowBox[
{"AbsoluteThickness","[","2.`","]"}]}],"]"}],"]"}],",",RowBox[{"Opacity","[","0","]"}]}],"]"}]}],"}"}],",",RowBox[
{"{",RowBox[{Slot[1],",",Slot[2],",",Slot[3]}],"}"}],",",RowBox[{"LegendMarkers","\[Rule]","Automatic"}],",",RowBox[
{"LabelStyle","\[Rule]",RowBox[{"{","}"}]}],",",RowBox[{"LegendLayout","\[Rule]","\"Column\""}]}],"]"}]]],
Editable -> True],TraditionalForm],TraditionalForm]},"Legended",DisplayFunction -> Function[
GridBox[{{TagBox[ItemBox[PaneBox[TagBox[Slot[1],"SkipImageSizeLevel"],Alignment -> {Center,Baseline},
BaselinePosition -> Baseline],DefaultBaseStyle -> "Labeled"],"SkipImageSizeLevel"],ItemBox[
Slot[2],DefaultBaseStyle -> "LabeledLabel"]}},GridBoxAlignment -> {"Columns" -> {{Center}},"Rows" -> {{Center}}},
AutoDelete -> False,GridBoxItemSize -> Automatic,BaselinePosition -> {1,1}]],InterpretationFunction -> Function[
RowBox[{"Legended","[",RowBox[{Slot[1],",",RowBox[{"Placed","[",RowBox[{Slot[2],",","After"}],"]"}]}],"]"}]],
Editable -> True],StandardForm],"Output",CellLabel -> "Out[121]= ",ExpressionUUID -> "c1a686a7-9ff6-4233-ac40-0bfc9f4af6e0"]},
Open],ExpressionUUID -> "9bbd264d-bf1c-4a06-97e2-cde4ad46978c"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{" "," "," "," ",RowBox[{"Eigenvalues","[","m2","]"}]}]],"Input",
CellLabel -> "In[131]:= ",ExpressionUUID -> "49126b87-450c-4e73-8e54-49eb180a4222"],Cell[
BoxData[
RowBox[{"{",RowBox[{"1",",",RowBox[{"1","-",RowBox[{"h"," ","q"}]}],",",RowBox[{"1","-",RowBox[
{"h"," ","r"}]}]}],"}"}],StandardForm],"Output",CellLabel -> "Out[131]= ",ExpressionUUID -> "76cdf1e6-93ae-4e28-a89f-fea63e5aeaff"]},
Open],ExpressionUUID -> "59688c88-d97c-40c6-af87-e141e0fd905d"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"?","RegionPlot"}]],"Input",CellLabel -> "In[63]:= ",ExpressionUUID -> "5e0d685d-88b0-4ff6-98a3-3e45c232e5a1"],Cell[
BoxData[
InterpretationBox[StyleBox[FrameBox[DynamicModuleBox[{Set[System`InformationDump`open$$,
False],Set[System`InformationDump`mouseOver$$,False]},PaneSelectorBox[{True -> TagBox[
GridBox[{{ItemBox[PaneBox[StyleBox[TagBox[TooltipBox[StyleBox["\" Symbol\"","InformationRowLabel",
StripOnInput -> False],"\"Symbol\"",TooltipStyle -> "TextStyling"],Function[Annotation[
Slot[1],"Symbol","Tooltip"]]],"InformationTitleText",BaseStyle -> None,StripOnInput -> False],
FrameMargins -> {{4,0},{-1,1}}],BaseStyle -> "InformationTitleBackground",StripOnInput -> False],ItemBox[
PaneBox[TooltipBox[ButtonBox[PaneSelectorBox[{False -> DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","InformationHelpIcon"]],True -> DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","InformationHelpIconHot"]]},Dynamic[CurrentValue["MouseOver"]]],ButtonData -> "http://reference.wolfram.com/language/ref/RegionPlot.html",
ButtonNote -> "http://reference.wolfram.com/language/ref/RegionPlot.html",BaseStyle -> "Link",
Appearance -> None],"\"http://reference.wolfram.com/language/ref/RegionPlot.html\""],
FrameMargins -> {{0,4},{0,2}}],BaseStyle -> "InformationTitleBackground",StripOnInput -> False]},{ItemBox[
PaneBox[StyleBox["\"\\!\\(\\*RowBox[{\\\"RegionPlot\\\", \\\"[\\\", RowBox[{StyleBox[\\\"pred\\\", \\\"TI\\\"], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) makes a plot showing the region in which \\!\\(\\*StyleBox[\\\"pred\\\", \\\"TI\\\"]\\) is True. \\n\\!\\(\\*RowBox[{\\\"RegionPlot\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"1\\\", \\\"TR\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"2\\\", \\\"TR\\\"]], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"]\\\"}]\\) plots several regions corresponding to the \\!\\(\\*SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"i\\\", \\\"TI\\\"]]\\).\\n\\!\\(\\*RowBox[{\\\"RegionPlot\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"\[Ellipsis]\\\", \\\",\\\", RowBox[{StyleBox[\\\"w\\\", \\\"TI\\\"], \\\"[\\\", RowBox[{SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"i\\\", \\\"TI\\\"]], \\\",\\\", \\\"\[Ellipsis]\\\"}], \\\"]\\\"}], \\\",\\\", \\\"\[Ellipsis]\\\"}], \\\"}\\\"}], \\\",\\\", \\\"\[Ellipsis]\\\"}], \\\"]\\\"}]\\) plots \\!\\(\\*SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"i\\\", \\\"TI\\\"]]\\) with features defined by the symbolic wrapper \\!\\(\\*StyleBox[\\\"w\\\", \\\"TI\\\"]\\).\"",
"InformationUsageText",LineSpacing -> {1.5`,1.5`,3.`},StripOnInput -> False],FrameMargins -> {{10,10},{8,10}}],
BaseStyle -> "InformationUsageSubtitleBackground",StripOnInput -> False],ItemBox[
"\"\"",BaseStyle -> "InformationUsageSubtitleBackground",StripOnInput -> False]},{PaneBox[
GridBox[{{DynamicModuleBox[{Set[System`InformationDump`open$$,{False,False,False,False,False,False}]},
StyleBox[GridBox[{{TagBox[TooltipBox[StyleBox["\" Documentation\"","InformationRowLabel",
StripOnInput -> False],"\"Documentation\"",TooltipStyle -> "TextStyling"],Function[
Annotation[Slot[1],"Documentation","Tooltip"]]],TemplateBox[{TemplateBox[{"\"Web \[RightGuillemet]\"",{URL[
"http://reference.wolfram.com/language/ref/RegionPlot.html"],None},"http://reference.wolfram.com/language/ref/RegionPlot.html","Hyperlink",{RGBColor[
0.9686274509803922`,0.4666666666666667`,0.`]},BaseStyle -> {RGBColor[0.0784313725490196`,
0.1568627450980392`,0.6`]}},"HyperlinkTemplate"]},"RowDefault"]},{PaneSelectorBox[
{True -> ButtonBox[PaneSelectorBox[{False -> TemplateBox[{"\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
"\"Options\"","InformationRowLabel",StripOnInput -> False],DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","DownPointerOpener"]]},"RowWithSeparators"],True -> TemplateBox[{"\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
"\"Options\"","InformationRowLabel",StripOnInput -> False],DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","DownPointerOpenerHot"]]},"RowWithSeparators"]},Dynamic[CurrentValue[
"MouseOver"]],ImageSize -> Automatic,FrameMargins -> 0],RuleDelayed[ButtonFunction,
Set[Part[System`InformationDump`open$$,3],False]],Appearance -> None,FrameMargins -> 0,
ImageMargins -> 0,BaseStyle -> None,Evaluator -> Automatic,Method -> "Preemptive"],False -> ButtonBox[
PaneSelectorBox[{False -> TemplateBox[{"\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
"\"Options\"","InformationRowLabel",StripOnInput -> False],DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","RightPointerOpener"]]},"RowWithSeparators"],True -> TemplateBox[{"\[ThickSpace]","\"\[ThickSpace]\"",StyleBox[
"\"Options\"","InformationRowLabel",StripOnInput -> False],DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","RightPointerOpenerHot"]]},"RowWithSeparators"]},Dynamic[CurrentValue[
"MouseOver"]],ImageSize -> Automatic,FrameMargins -> 0],RuleDelayed[ButtonFunction,
Set[Part[System`InformationDump`open$$,3],True]],Appearance -> None,FrameMargins -> 0,
ImageMargins -> 0,BaseStyle -> None,Evaluator -> Automatic,Method -> "Preemptive"]},
Dynamic[FEPrivate`Part[System`InformationDump`open$$,3]]],PaneSelectorBox[{True -> GridBox[
{{RowBox[{"AlignmentPoint","\[Rule]","Center"}]},{RowBox[{"AspectRatio","\[Rule]","1"}]},{RowBox[
{"Axes","\[Rule]","False"}]},{RowBox[{"AxesLabel","\[Rule]","None"}]},{RowBox[{"AxesOrigin","\[Rule]","Automatic"}]},{RowBox[
{"AxesStyle","\[Rule]",RowBox[{"{","}"}]}]},{RowBox[{"Background","\[Rule]","None"}]},{RowBox[
{"BaselinePosition","\[Rule]","Automatic"}]},{RowBox[{"BaseStyle","\[Rule]",RowBox[
{"{","}"}]}]},{RowBox[{"BoundaryStyle","\[Rule]","Automatic"}]},{RowBox[{"ColorFunction","\[Rule]","Automatic"}]},{RowBox[
{"ColorFunctionScaling","\[Rule]","True"}]},{RowBox[{"ColorOutput","\[Rule]","Automatic"}]},{RowBox[
{"ContentSelectable","\[Rule]","Automatic"}]},{RowBox[{"CoordinatesToolOptions","\[Rule]","Automatic"}]},{RowBox[
{"DisplayFunction","\[RuleDelayed]","$DisplayFunction"}]},{RowBox[{"Epilog","\[Rule]",RowBox[
{"{","}"}]}]},{RowBox[{"Evaluated","\[Rule]","Automatic"}]},{RowBox[{"EvaluationMonitor","\[Rule]","None"}]},{RowBox[
{"FormatType","\[RuleDelayed]","TraditionalForm"}]},{RowBox[{"Frame","\[Rule]","True"}]},{RowBox[
{"FrameLabel","\[Rule]","None"}]},{RowBox[{"FrameStyle","\[Rule]",RowBox[{"{","}"}]}]},{RowBox[
{"FrameTicks","\[Rule]","Automatic"}]},{RowBox[{"FrameTicksStyle","\[Rule]",RowBox[
{"{","}"}]}]},{RowBox[{"GridLines","\[Rule]","None"}]},{RowBox[{"GridLinesStyle","\[Rule]",RowBox[
{"{","}"}]}]},{RowBox[{"ImageMargins","\[Rule]","0.`"}]},{RowBox[{"ImagePadding","\[Rule]","All"}]},{RowBox[
{"ImageSize","\[Rule]","Automatic"}]},{RowBox[{"ImageSizeRaw","\[Rule]","Automatic"}]},{RowBox[
{"LabelingSize","\[Rule]","Automatic"}]},{RowBox[{"LabelStyle","\[Rule]",RowBox[{"{","}"}]}]},{RowBox[
{"MaxRecursion","\[Rule]","Automatic"}]},{RowBox[{"Mesh","\[Rule]","None"}]},{RowBox[
{"MeshFunctions","\[Rule]",RowBox[{"{",RowBox[{RowBox[{"#1","&"}],",",RowBox[{"#2","&"}]}],"}"}]}]},{RowBox[
{"MeshShading","\[Rule]","None"}]},{RowBox[{"MeshStyle","\[Rule]","Automatic"}]},{RowBox[
{"Method","\[Rule]","Automatic"}]},{RowBox[{"PerformanceGoal","\[RuleDelayed]","$PerformanceGoal"}]},{RowBox[
{"PlotLabel","\[Rule]","None"}]},{RowBox[{"PlotLabels","\[Rule]","None"}]},{RowBox[
{"PlotLegends","\[Rule]","None"}]},{RowBox[{"PlotPoints","\[Rule]","Automatic"}]},{RowBox[
{"PlotRange","\[Rule]","Full"}]},{RowBox[{"PlotRangeClipping","\[Rule]","True"}]},{RowBox[
{"PlotRangePadding","\[Rule]","Automatic"}]},{RowBox[{"PlotRegion","\[Rule]","Automatic"}]},{RowBox[
{"PlotStyle","\[Rule]","Automatic"}]},{RowBox[{"PlotTheme","\[RuleDelayed]","$PlotTheme"}]},{RowBox[
{"PreserveImageOptions","\[Rule]","Automatic"}]},{RowBox[{"Prolog","\[Rule]",RowBox[
{"{","}"}]}]},{RowBox[{"RotateLabel","\[Rule]","True"}]},{RowBox[{"ScalingFunctions","\[Rule]","None"}]},{RowBox[
{"TargetUnits","\[Rule]","Automatic"}]},{RowBox[{"TextureCoordinateFunction","\[Rule]","Automatic"}]},{RowBox[
{"TextureCoordinateScaling","\[Rule]","Automatic"}]},{RowBox[{"Ticks","\[Rule]","Automatic"}]},{RowBox[
{"TicksStyle","\[Rule]",RowBox[{"{","}"}]}]},{RowBox[{"WorkingPrecision","\[Rule]","MachinePrecision"}]},{StyleBox[
TemplateBox[{"\"(\"","\"\[InvisibleSpace]\"","60","\" total)\""},"RowDefault"],"InformationRowOpener",
StripOnInput -> False]}},GridBoxAlignment -> {"Columns" -> {{Left}}},BaselinePosition -> {Baseline,{1,1}},
DefaultBaseStyle -> "Column",GridBoxItemSize -> {"Columns" -> {{Automatic}},"Rows" -> {{Automatic}}},
ColumnWidths -> Automatic],False -> RowBox[{RowBox[{"AlignmentPoint","\[Rule]","Center"}],"\[ThinSpace]",StyleBox[
"\"\[Ellipsis]\"","InformationRowOpener",StripOnInput -> False],"\[ThinSpace]",StyleBox[
TemplateBox[{"\"(\"","\"\[InvisibleSpace]\"","60","\" total)\""},"RowDefault"],"InformationRowOpener",
StripOnInput -> False]}]},Dynamic[FEPrivate`Part[System`InformationDump`open$$,3]],
BaselinePosition -> Baseline,ImageSize -> Automatic]},{TagBox[TooltipBox[StyleBox[
"\" Attributes\"","InformationRowLabel",StripOnInput -> False],"\"Attributes\"",TooltipStyle -> "TextStyling"],
Function[Annotation[Slot[1],"Attributes","Tooltip"]]],RowBox[{"{",RowBox[{"HoldAll",",","Protected",",","ReadProtected"}],"}"}]},{TagBox[
TooltipBox[StyleBox["\" Full Name\"","InformationRowLabel",StripOnInput -> False],
"\"FullName\"",TooltipStyle -> "TextStyling"],Function[Annotation[Slot[1],"FullName",
"Tooltip"]]],"\"System`RegionPlot\""}},AutoDelete -> False,GridBoxItemSize -> {"Columns" -> {Automatic,Automatic}},
GridBoxAlignment -> {"Columns" -> {Right,Left}},RowSpacings -> 2,GridBoxDividers -> None],
"DialogStyle",StripOnInput -> False],RuleDelayed[DynamicModuleValues,{}]]}},GridBoxAlignment -> {"Columns" -> {{Left}}},
DefaultBaseStyle -> "Column",GridBoxDividers -> {"Columns" -> {{False}},"Rows" -> {{False}}},
GridBoxItemSize -> {"Columns" -> {{Automatic}},"Rows" -> {{Automatic}}},RowSpacings -> 9],
FrameMargins -> {{6,6},{6,3}}],""},{ItemBox[TagBox[ButtonBox[PaneSelectorBox[{False -> DynamicBox[
FEPrivate`FrontEndResource["FEBitmaps","UpPointerOpener"]],True -> DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","UpPointerOpenerHot"]]},Dynamic[System`InformationDump`mouseOver$$]],
RuleDelayed[ButtonFunction,FEPrivate`Set[System`InformationDump`open$$,False]],Alignment -> Left,
ImageSize -> Full,FrameMargins -> {{9,0},{0,0}},ImageMargins -> 0,Appearance -> {"Default" -> None},
Evaluator -> Automatic,Method -> "Preemptive"],EventHandlerTag[{RuleDelayed["MouseEntered",
FEPrivate`Set[System`InformationDump`mouseOver$$,True]],RuleDelayed["MouseExited",
FEPrivate`Set[System`InformationDump`mouseOver$$,False]],Method -> "Preemptive",PassEventsDown -> Automatic,PassEventsUp -> True}]],
BaseStyle -> "InformationTitleBackground",StripOnInput -> False],"\[SpanFromLeft]"}},
GridBoxAlignment -> {"Columns" -> {Left,Right},"Rows" -> {{Center}}},AutoDelete -> False,
GridBoxDividers -> {"Columns" -> {{None}},"Rows" -> {False,{True},False}},GridBoxItemSize -> {"Columns" -> {{Automatic}},"Rows" -> {{Automatic}}},
FrameStyle -> Directive[GrayLevel[0.8`],Thickness[Tiny]]],"Grid"],False -> TagBox[
GridBox[{{ItemBox[PaneBox[StyleBox[TagBox[TooltipBox[StyleBox["\" Symbol\"","InformationRowLabel",
StripOnInput -> False],"\"Symbol\"",TooltipStyle -> "TextStyling"],Function[Annotation[
Slot[1],"Symbol","Tooltip"]]],"InformationTitleText",StripOnInput -> False],FrameMargins -> {{4,0},{-1,1}}],
BaseStyle -> "InformationTitleBackground",StripOnInput -> False],ItemBox[PaneBox[
TooltipBox[ButtonBox[PaneSelectorBox[{False -> DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","InformationHelpIcon"]],True -> DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","InformationHelpIconHot"]]},Dynamic[CurrentValue["MouseOver"]]],ButtonData -> "http://reference.wolfram.com/language/ref/RegionPlot.html",
ButtonNote -> "http://reference.wolfram.com/language/ref/RegionPlot.html",BaseStyle -> "Link",
Appearance -> None],"\"http://reference.wolfram.com/language/ref/RegionPlot.html\""],
FrameMargins -> {{0,4},{0,2}}],BaseStyle -> "InformationTitleBackground",StripOnInput -> False]},{ItemBox[
PaneBox[StyleBox["\"\\!\\(\\*RowBox[{\\\"RegionPlot\\\", \\\"[\\\", RowBox[{StyleBox[\\\"pred\\\", \\\"TI\\\"], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"x\\\", \\\"TI\\\"], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"x\\\", \\\"TI\\\"], StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}], \\\",\\\", RowBox[{\\\"{\\\", RowBox[{StyleBox[\\\"y\\\", \\\"TI\\\"], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"min\\\", \\\"TI\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"y\\\", \\\"TI\\\"], StyleBox[\\\"max\\\", \\\"TI\\\"]]}], \\\"}\\\"}]}], \\\"]\\\"}]\\) makes a plot showing the region in which \\!\\(\\*StyleBox[\\\"pred\\\", \\\"TI\\\"]\\) is True. \\n\\!\\(\\*RowBox[{\\\"RegionPlot\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"1\\\", \\\"TR\\\"]], \\\",\\\", SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"2\\\", \\\"TR\\\"]], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"}\\\"}], \\\",\\\", StyleBox[\\\"\[Ellipsis]\\\", \\\"TR\\\"]}], \\\"]\\\"}]\\) plots several regions corresponding to the \\!\\(\\*SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"i\\\", \\\"TI\\\"]]\\).\\n\\!\\(\\*RowBox[{\\\"RegionPlot\\\", \\\"[\\\", RowBox[{RowBox[{\\\"{\\\", RowBox[{\\\"\[Ellipsis]\\\", \\\",\\\", RowBox[{StyleBox[\\\"w\\\", \\\"TI\\\"], \\\"[\\\", RowBox[{SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"i\\\", \\\"TI\\\"]], \\\",\\\", \\\"\[Ellipsis]\\\"}], \\\"]\\\"}], \\\",\\\", \\\"\[Ellipsis]\\\"}], \\\"}\\\"}], \\\",\\\", \\\"\[Ellipsis]\\\"}], \\\"]\\\"}]\\) plots \\!\\(\\*SubscriptBox[StyleBox[\\\"pred\\\", \\\"TI\\\"], StyleBox[\\\"i\\\", \\\"TI\\\"]]\\) with features defined by the symbolic wrapper \\!\\(\\*StyleBox[\\\"w\\\", \\\"TI\\\"]\\).\"",
"InformationUsageText",LineSpacing -> {1.5`,1.5`,3.`},StripOnInput -> False],FrameMargins -> {{10,10},{8,10}}],
BaseStyle -> "InformationUsageSubtitleBackground",StripOnInput -> False],ItemBox[
"\"\"",BaseStyle -> "InformationUsageSubtitleBackground",StripOnInput -> False]},{ItemBox[
TagBox[ButtonBox[PaneSelectorBox[{False -> DynamicBox[FEPrivate`FrontEndResource[
"FEBitmaps","DownPointerOpener"]],True -> DynamicBox[FEPrivate`FrontEndResource["FEBitmaps",
"DownPointerOpenerHot"]]},Dynamic[System`InformationDump`mouseOver$$]],RuleDelayed[
ButtonFunction,FEPrivate`Set[System`InformationDump`open$$,True]],Alignment -> Left,
ImageSize -> Full,FrameMargins -> {{9,0},{0,0}},ImageMargins -> 0,Appearance -> {"Default" -> None},
Evaluator -> Automatic,Method -> "Preemptive"],EventHandlerTag[{RuleDelayed["MouseEntered",
FEPrivate`Set[System`InformationDump`mouseOver$$,True]],RuleDelayed["MouseExited",
FEPrivate`Set[System`InformationDump`mouseOver$$,False]],Method -> "Preemptive",PassEventsDown -> Automatic,PassEventsUp -> True}]],
BaseStyle -> "InformationTitleBackground",StripOnInput -> False],"\[SpanFromLeft]"}},
GridBoxAlignment -> {"Columns" -> {Left,Right},"Rows" -> {{Center}}},AutoDelete -> False,
GridBoxDividers -> {"Columns" -> {{None}},"Rows" -> {False,{True},False}},GridBoxItemSize -> {"Columns" -> {{Automatic}},"Rows" -> {{Automatic}}},
FrameStyle -> Directive[GrayLevel[0.8`],Thickness[Tiny]]],"Grid"]},Dynamic[System`InformationDump`open$$],
ImageSize -> Automatic,FrameMargins -> 0,BaselinePosition -> Baseline],RuleDelayed[
DynamicModuleValues,{}],ExpressionUUID -> "f4b57693-b30b-4ddf-9df6-a5f9f72cd0fd"],
BaseStyle -> "InformationGridFrame",StripOnInput -> False],"InformationGridPlain",
StripOnInput -> False],InformationData[Association["ObjectType" -> "Symbol","Usage" -> "\!\(\*RowBox[{\"RegionPlot\", \"[\", RowBox[{StyleBox[\"pred\", \"TI\"], \",\", RowBox[{\"{\", RowBox[{StyleBox[\"x\", \"TI\"], \",\", SubscriptBox[StyleBox[\"x\", \"TI\"], StyleBox[\"min\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"x\", \"TI\"], StyleBox[\"max\", \"TI\"]]}], \"}\"}], \",\", RowBox[{\"{\", RowBox[{StyleBox[\"y\", \"TI\"], \",\", SubscriptBox[StyleBox[\"y\", \"TI\"], StyleBox[\"min\", \"TI\"]], \",\", SubscriptBox[StyleBox[\"y\", \"TI\"], StyleBox[\"max\", \"TI\"]]}], \"}\"}]}], \"]\"}]\) makes a plot showing the region in which \!\(\*StyleBox[\"pred\", \"TI\"]\) is True. \n\!\(\*RowBox[{\"RegionPlot\", \"[\", RowBox[{RowBox[{\"{\", RowBox[{SubscriptBox[StyleBox[\"pred\", \"TI\"], StyleBox[\"1\", \"TR\"]], \",\", SubscriptBox[StyleBox[\"pred\", \"TI\"], StyleBox[\"2\", \"TR\"]], \",\", StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"}\"}], \",\", StyleBox[\"\[Ellipsis]\", \"TR\"]}], \"]\"}]\) plots several regions corresponding to the \!\(\*SubscriptBox[StyleBox[\"pred\", \"TI\"], StyleBox[\"i\", \"TI\"]]\).\n\!\(\*RowBox[{\"RegionPlot\", \"[\", RowBox[{RowBox[{\"{\", RowBox[{\"\[Ellipsis]\", \",\", RowBox[{StyleBox[\"w\", \"TI\"], \"[\", RowBox[{SubscriptBox[StyleBox[\"pred\", \"TI\"], StyleBox[\"i\", \"TI\"]], \",\", \"\[Ellipsis]\"}], \"]\"}], \",\", \"\[Ellipsis]\"}], \"}\"}], \",\", \"\[Ellipsis]\"}], \"]\"}]\) plots \!\(\*SubscriptBox[StyleBox[\"pred\", \"TI\"], StyleBox[\"i\", \"TI\"]]\) with features defined by the symbolic wrapper \!\(\*StyleBox[\"w\", \"TI\"]\).",
"Documentation" -> Association["Web" -> "http://reference.wolfram.com/language/ref/RegionPlot.html"],
"OwnValues" -> None,"UpValues" -> None,"DownValues" -> None,"SubValues" -> None,"DefaultValues" -> None,
"NValues" -> None,"FormatValues" -> None,"Options" -> {AlignmentPoint -> Center,AspectRatio -> 1,Axes -> False,AxesLabel -> None,AxesOrigin -> Automatic,AxesStyle -> {},Background -> None,BaselinePosition -> Automatic,BaseStyle -> {},BoundaryStyle -> Automatic,ColorFunction -> Automatic,ColorFunctionScaling -> True,ColorOutput -> Automatic,ContentSelectable -> Automatic,CoordinatesToolOptions -> Automatic,RuleDelayed[
DisplayFunction,$DisplayFunction],Epilog -> {},Evaluated -> Automatic,EvaluationMonitor -> None,RuleDelayed[
FormatType,TraditionalForm],Frame -> True,FrameLabel -> None,FrameStyle -> {},FrameTicks -> Automatic,FrameTicksStyle -> {},GridLines -> None,GridLinesStyle -> {},ImageMargins -> 0.`,ImagePadding -> All,ImageSize -> Automatic,ImageSizeRaw -> Automatic,LabelingSize -> Automatic,LabelStyle -> {},MaxRecursion -> Automatic,Mesh -> None,MeshFunctions -> {Function[
Slot[1]],Function[Slot[2]]},MeshShading -> None,MeshStyle -> Automatic,Method -> Automatic,RuleDelayed[
PerformanceGoal,$PerformanceGoal],PlotLabel -> None,PlotLabels -> None,PlotLegends -> None,PlotPoints -> Automatic,PlotRange -> Full,PlotRangeClipping -> True,PlotRangePadding -> Automatic,PlotRegion -> Automatic,PlotStyle -> Automatic,RuleDelayed[
PlotTheme,$PlotTheme],PreserveImageOptions -> Automatic,Prolog -> {},RotateLabel -> True,ScalingFunctions -> None,TargetUnits -> Automatic,TextureCoordinateFunction -> Automatic,TextureCoordinateScaling -> Automatic,Ticks -> Automatic,TicksStyle -> {},WorkingPrecision -> MachinePrecision},
"Attributes" -> {HoldAll,Protected,ReadProtected},"FullName" -> "System`RegionPlot"],
False]],StandardForm],"Output",CellLabel -> "Out[63]= ",ExpressionUUID -> "b559a497-a639-4636-8c76-0dd8ed0c88da"]},
Open],ExpressionUUID -> "d26252f4-d8b9-4530-9159-984676eb613c"],Cell[
CellGroupData[
{Cell[
BoxData[RowBox[{"Table","[",RowBox[{RowBox[{RowBox[{"Abs","[",RowBox[{"Eigenvalues","[",RowBox[
{"m","//.",RowBox[{"{",RowBox[{RowBox[{"d","\[Rule]"," ","10.53"}],","," ",RowBox[
{"r","\[Rule]"," ","10.53"}],","," ",RowBox[{"p","\[Rule]"," ","0.1001"}],","," ",RowBox[
{"q","\[Rule]"," ","0.1001"}],","," ",RowBox[{"\[Epsilon]","\[Rule]"," ","0.1"}],","," ",RowBox[
{"h","\[Rule]"," ","0.001"}],","," ",RowBox[{"L","\[Rule]"," ",RowBox[{"a","+"," ",RowBox[
{"b","*","\[ImaginaryI]"}]}]}]}],"}"}]}],"]"}],"]"}],"\[LessEqual]","1.1"}]," ",","," ",RowBox[
{"{",RowBox[{"a",",",RowBox[{"-",".1"}],",","0"}],"}"}],","," ",RowBox[{"{",RowBox[
{"b",",",RowBox[{"-","5"}],",","5"}],"}"}]}],"]"}]],"Input",CellLabel -> "In[87]:= ",
ExpressionUUID -> "529f3d43-9926-46b2-a136-e64e78501728"],Cell[
BoxData[RowBox[{"{",RowBox[
{"{",RowBox[{RowBox[{RowBox[{"{",RowBox[{"1.004759660636561`",",","0.9998999`",",","0.9847827682225274`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0039040663001946`",",","0.9998999`",",","0.985622066106983`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0029750594348534`",",","0.9998999`",",","0.9865349997412073`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0019648849569627`",",","0.9998999`",",","0.987529617909215`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0009217761573275`",",","0.9998999`",",","0.9885587700956088`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.000307353795921`",",","0.9998999`",",","0.989165976082455`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0009217761573275`",",","0.9998999`",",","0.9885587700956088`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0019648849569627`",",","0.9998999`",",","0.987529617909215`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0029750594348534`",",","0.9998999`",",","0.9865349997412073`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.0039040663001946`",",","0.9998999`",",","0.985622066106983`"}],"}"}],"\[LessEqual]","1.1`"}],",",RowBox[
{RowBox[{"{",RowBox[{"1.004759660636561`",",","0.9998999`",",","0.9847827682225274`"}],"}"}],"\[LessEqual]","1.1`"}]}],"}"}],"}"}],
StandardForm],"Output",CellLabel -> "Out[87]= ",ExpressionUUID -> "40a6bb31-8550-4804-b33d-e30f23b55f23"]},
Open],ExpressionUUID -> "3b182e94-38f8-4985-bc82-04b21cb2daaa"]},StyleDefinitions -> "Default.nb",
FrontEndVersion -> "14.1 for Wolfram Cloud 1.69 (July 16, 2024)"]
